Building Effective AI Coding Agents for the Terminal: Scaffolding, Harness, Context Engineering, and Lessons Learned

The landscape of AI coding assistance is undergoing a fundamental shift from complex IDE plugins to versatile, terminal-native agents. Operating directly where developers manage source control, execute builds, and deploy environments, CLI-based agents offer unprecedented autonomy for long-horizon development tasks. In this paper, we present OPENDEV, an open-source, command-line coding agent written in Rust, engineered specifically for this new paradigm. Effective autonomous assistance requires strict safety controls and highly efficient context management to prevent context bloat and reasoning degradation. OPENDEV overcomes these challenges through a compound AI system architecture with workload-specialized model routing, a dual-agent architecture separating planning from execution, lazy tool discovery, and adaptive context compaction that progressively reduces older observations. Furthermore, it employs an automated memory system to accumulate project-specific knowledge across sessions and counteracts instruction fade-out through event-driven system reminders. By enforcing explicit reasoning phases and prioritizing context efficiency, OPENDEV provides a secure, extensible foundation for terminal-first AI assistance, offering a blueprint for robust autonomous software engineering.

==> replace_dashes.py <==
import re

filename = '/Users/nghibui/codes/swe-cli/technical_report/sections/architecture.tex'

with open(filename, 'r') as f:
    lines = f.readlines()

replacements = {
    # Line 13
    "pipeline sequentially -- from the entry point": "pipeline sequentially, from the entry point",
    # Line 17
    "distinct LLMs -- Normal, Thinking, Critique, VLM, and Compact -- each": "distinct LLMs (Normal, Thinking, Critique, VLM, and Compact), each",
    # Line 30
    "two distinct modes -- \emph{Plan Mode} and \emph{Normal Mode} -- with the agent": "two distinct modes, \emph{Plan Mode} and \emph{Normal Mode}, with the agent",
    # Line 39
    "decision per prompt -- the agent does not switch": "decision per prompt; the agent does not switch",
    # Line 41
    "Write operations -- file edits, command execution, file deletion -- are not": "Write operations (file edits, command execution, file deletion) are not",
    # Line 43
    "} the findings -- identifying patterns": "} the findings, identifying patterns",
    # Line 47
    "all tools -- file reading, file writing, code editing, command execution, and subagent spawning": "all tools, including file reading, file writing, code editing, command execution, and subagent spawning",
    # Line 49
    "unexpected results -- a test failure that reveals a deeper issue, a dependency conflict, or a scope change -- the user": "unexpected results (such as a test failure that reveals a deeper issue, a dependency conflict, or a scope change), the user",
    # Line 51
    "schema -- not because a runtime check": "schema, not because a runtime check",
    # Line 71
    "iteration -- follow-up instructions or system signals delivered through a thread-safe queue.": "iteration, such as follow-up instructions or system signals delivered through a thread-safe queue.",
    # Line 73
    "queue -- deferring completion if either condition holds": "queue, deferring completion if either condition holds",
    # Line 84
    "routing (our approach -- complexity in selection logic but enables workload optimization)": "routing (our approach, which introduces complexity in selection logic but enables workload optimization)",
    "execution (maximum quality but prohibitive latency and cost)": "execution (maximum quality but prohibitive latency and cost)",
    # Line 100
    "startup latency -- only models actually used in a session are initialized": "startup latency, as only models actually used in a session are initialized",
    # Line 118
    "chain-of-thought prompting (inflexible -- cannot adapt depth": "chain-of-thought prompting (inflexible because it cannot adapt depth",
    "phase (our primary approach -- enables depth control": "phase (our primary approach, which enables depth control",
    # Line 168
    "\emph{injection queue} -- a thread-safe queue through which": "\emph{injection queue}, which is a thread-safe queue through which",
    # Line 170
    "trace -- a structured analysis of the current situation, potential approaches, and risks -- without access": "trace (a structured analysis of the current situation, potential approaches, and risks) without access",
    "use: when tools are available, models tend to act quickly rather than think deeply. Six configurable depth levels -- from OFF to DEEP -- let users balance": "use: when tools are available, models tend to act quickly rather than think deeply. Six configurable depth levels, ranging from OFF to DEEP, let users balance",
    "selectively -- justified for complex tasks": "selectively, as it is justified for complex tasks",
    # Line 174
    "execution strategy -- parallel execution via a thread pool when all calls are independent (e.g., multiple file reads), or sequential execution when dependencies exist -- runs the tools": "execution strategy (such as parallel execution via a thread pool when all calls are independent, e.g., multiple file reads, or sequential execution when dependencies exist), and runs the tools",
    # Line 178
    "termination -- preventing premature": "termination to prevent premature",
    # Line 200
    "specific role -- an exploration subagent does not need write capabilities. Third, restricted tools limit the blast radius of errors: an exploration subagent cannot accidentally modify files.": "specific role, meaning an exploration subagent does not need write capabilities. Third, restricted tools limit the blast radius of errors: an exploration subagent cannot accidentally modify files.",
    # Line 259
    "session -- git workflow rules in a non-repository directory, subagent orchestration guidance when subagents are unused, task-tracking instructions when the feature is disabled -- consume": "session (such as git workflow rules in a non-repository directory, subagent orchestration guidance when subagents are unused, or task-tracking instructions when the feature is disabled) consume",
    "sections that \emph{do} matter, making the agent's behavior noisier. The fix is not to trim the prompt by hand but to make loading \emph{context-sensitive} from the start.": "sections that \emph{do} matter, making the agent's behavior noisier. The fix is not to trim the prompt by hand, but to make loading \emph{context-sensitive} from the start.",
    # Line 267
    "priority -- lower values appear": "priority: lower values appear",
    # Line 275
    "function; dashed borders": "function. Dashed borders",
    "function -- dashed borders": "function. Dashed borders",
    "Dynamic Context -- organize": "Dynamic Context, which organize",
    # Line 285
    "identifiers -- for example": "identifiers; for example",
    # Line 287
    "proceeds -- the agent starts": "proceeds, so the agent starts",
    "wholesale (e.g., the templates directory is absent), the builder falls back to a monolithic core template, guaranteeing": "wholesale (e.g., the templates directory is absent), the builder falls back to a monolithic core template. This guarantees",
    # Line 298
    "loops -- after three failed attempts, the agent": "loops; after three failed attempts, the agent",
    # Line 309
    "grows -- tool calls accumulate, file contents are read, code is written -- the system prompt": "grows, as tool calls accumulate, file contents are read, and code is written, the system prompt",
    # Line 311
    "prompt -- effective initially": "prompt, which is effective initially",
    "turns -- wastes": "turns, which wastes",
    "approach -- inject": "approach, which injects",
    # Line 316
    "Tier~1 -- Static system prompt.": "Tier~1: Static system prompt.",
    # Line 318
    "Tier~2 -- Dynamic system reminders.": "Tier~2: Dynamic system reminders.",
    # Line 320
    "Tier~3 -- Long-horizon persistence.": "Tier~3: Long-horizon persistence.",
    # Line 339
    "recency -- immediately before the next LLM call -- to counteract": "recency, immediately before the next LLM call, to counteract",
    # Line 343
    "lost -- the model has already internalized": "lost, as the model has already internalized",
    # Line 354
    "run -- after two attempts, accept": "run; after two attempts, accept",
    # Line 363
    "dispatch -- where reminders diverge": "dispatch, where reminders diverge",
    # Line 367
    "mechanism -- the system works without them; it works better with them.": "mechanism. The system works without them, but it works better with them.",
    # Line 369
    "rates -- ``read the file again''": "rates, as ``read the file again''",
    # Line 381 to 386
    "manager -- Controls": "manager: Controls",
    "manager -- Gates": "manager: Gates",
    "manager -- Tracks": "manager: Tracks",
    "manager -- Manages": "manager: Manages",
    "directory -- Current": "directory: Current",
    "Configuration -- Resolved": "Configuration: Resolved",
    # Line 391
    "alternative -- a service locator where components query a global registry -- reduces": "alternative, a service locator where components query a global registry, reduces",
    # Line 407
    "surprise -- users get": "surprise: users get"
}

changed = False
for i, line in enumerate(lines):
    for target, rep in replacements.items():
        if target in line:
            lines[i] = lines[i].replace(target, rep)
            changed = True

# Also blindly handle any leftover " -- " just in case
for i, line in enumerate(lines):
    if " -- " in line:
        # replace with ", " safely as a fallback
        lines[i] = re.sub(r' -- ', ', ', lines[i])

with open(filename, 'w') as f:
    f.writelines(lines)

print("Replaced successfully.")

